Neural Relation Graph: A Unified Framework for Identifying Label Noise and Outlier Data

Diagnosing and cleaning data is a crucial step for building robust machine learning systems. However, identifying problems within large-scale datasets with real-world distributions is challenging due to the presence of complex issues such as label errors, under-representation, and outliers. In this paper, we propose a unified approach for identifying the problematic data by utilizing a largely ignored source of information: a relational structure of data in the feature-embedded space. To this end, we present scalable and effective algorithms for detecting label errors and outlier data based on the relational graph structure of data. We further introduce a visualization tool that provides contextual information of a data point in the feature-embedded space, serving as an effective tool for interactively diagnosing data. We evaluate the label error and outlier/out-of-distribution (OOD) detection performances of our approach on the large-scale image, speech, and language domain tasks, including ImageNet, ESC-50, and SST2. Our approach achieves state-of-the-art detection performance on all tasks considered and demonstrates its effectiveness in debugging large-scale real-world datasets across various domains. We release codes at https://github.com/snu-mllab/Neural-Relation-Graph.

==> figure/figure.py <==
import matplotlib
import matplotlib.pyplot as plt
import pickle
import numpy as np
import glob

matplotlib.use("pgf")
matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'text.usetex': True,
    'pgf.rcfonts': False,
})


def scatter_sample(fname, alpha=1., s=6):
    with open(f'./{fname}', 'rb') as f:
        data = pickle.load(f)

    std = data[0]
    avg = data[1]
    last = data[2]
    
    subset = np.array([True] * len(std))
    val = std + np.abs(avg)

    indices = np.arange(len(std))[val < 0.02]
    for i, idx in enumerate(indices): 
        if i % 10 != 0:
            subset[idx] = False
    indices = np.arange(len(std))[(val >= 0.02) & (val < 0.1)]
    for i, idx in enumerate(indices): 
        if i % 5 != 0:
            subset[idx] = False
    indices = np.arange(len(std))[(val >= 0.1) & (val < 0.2)]
    for i, idx in enumerate(indices): 
        if i % 3 != 0:
            subset[idx] = False

    print(subset.sum(), len(std))
    std = std[subset]
    avg = avg[subset]
    last = last[subset]

    plt.figure(figsize=(4, 3.8))
    plt.rc('axes', axisbelow=True)
    plt.grid(linestyle='dashed')
    plt.scatter(std, avg, s=s, alpha=alpha, c=last, cmap='coolwarm_r', vmin=-1, vmax=1)
    # plt.xlim([-0.02, 0.38])
    plt.xlim([-0.02, 0.32])
    plt.ylim([-1,1])
    plt.xticks([0.0, 0.1, 0.2, 0.3], fontsize=20)
    plt.yticks(fontsize=18)
    
    plt.tight_layout()
    plt.savefig(f'./{fname[:-3]}_t.png', dpi=500, bbox_inches='tight')
    plt.savefig(f'./{fname[:-3]}.pgf', bbox_inches='tight')

    # plt.show()
    plt.close()   


for f in glob.glob("*.np")[:1]:
    scatter_sample(f)

